A robust DPG method for large domains

We observe a dramatic lack of robustness of the DPG method when solving problems on large domains and where stability is based on a Poincar\'e-type inequality. We show how robustness can be re-established by using appropriately scaled test norms. As model cases we study the Poisson problem and the Kirchhoff--Love plate bending model, and also include fully discrete variants where optimal test functions are approximated. Numerical experiments for both model problems, including an-isotropic domains and mixed boundary conditions, confirm our findings.

==> data/ExampleScalingAnisotropicMixedBC.m <==
function [nE,dofDPG,err,errU,errSigma] = ExampleScalingAnisotropicMixedBC(cUV,R,sV,sDivT,nEmax,theta)

%%
addpath('../')



% -div sigma + cUV*u  = f   in Omega
%       sigma-grad(u) = 0   in Omega
%                   u = 0   on Gamma
%
% Omega = (0,R)x(0,1)

%% Create anisotropic domain [0,R]x[0,1] (R is a natural number) with isotropic mesh
coordinates = [0 0; 0 1; 0.5 0.5; 1 0; 1 1];
elements = [2 1 3; 1 4 3; 4 5 3; 5 2 3];

for j=1:R-1
    coordinates = [coordinates; 1/2+j 1/2; 1+j 0; 1+j 1];
    
    %*** indices of new elements
    jdx = (4+3*(j-1):4+3*(j-1)+4)';
    
    elements = [elements; jdx([2 1 3; 1 4 3; 4 5 3; 5 2 3])];
    
end
%*** boundary
boundary = [2 1; (1:3:3*R)' (4:3:3*R+1)'; 3*R+1 3*R+2; (3*R+2:-3:5)' (3*R-1:-3:2)'];

u = @(x) sin(pi*x(:,1)/R);
u0 = @(x) u(x);
f = @(x) (pi^2*sin((pi*x(:,1))/R))/R^2+cUV*u(x);
%f = @(x) ones(size(x,1),1);
gradU = @(x) [(pi*cos((pi*x(:,1))/R))/R zeros(size(x,1),1)];

%%
pU = 0;
pSigma = 0;
pUhat = 1;
pSigmaHat = 0;

qV = 2;
qTau = 2;


markedE = [];
maxL = 100;
%nEmax = 10000;

%theta = 0.25;
%theta = 1;

for j=1:maxL
    [coordinates,elements,boundary] = refineMeshFB(coordinates,elements,boundary,markedE,[]);


    [coordinates,elements,boundary,edges,element2edges,boundary2edges] = prepareFBMesh(coordinates,elements,boundary);

    nE(j) = size(elements,1);
    nC(j) = size(coordinates,1);
    nB(j) = size(boundary,1);
    nEd(j) = size(edges,1);
    
    fprintf('Step %d, nE = %d, nC = %d, nB = %d, nEd = %d\n',j,nE(j),nC(j),nB(j),nEd(j));


    dimU = nE(j)*(pU+1)*(pU+2)/2;
    dimSigma = nE(j)*(pSigma+1)*(pSigma+2);
    dimUhat = nC(j)+(pUhat-1)*nEd(j);
    %dimUhat = nC(j);

    dimSigmaHat = (pSigmaHat+1)*nEd(j);
    %dimSigmaHat = nEd(j);
    
    dofDPG(j) = dimU+dimSigma+dimUhat+dimSigmaHat;

    dimV = nE(j)*(qV+1)*(qV+2)/2;
    dimTau = nE(j)*(qTau+1)*(qTau+2);
    
    % Set data
    bUV = cUV;
    bUDivTau = 1;
    ASigmaTau = 1;
    ASigmaGradV = 1;
    %ASigmaGradV = [3*ones(nE,1) -ones(nE,1) ones(nE,1) ones(nE,1)];
    %alphaSigmaV = [ones(nE,1) zeros(nE,1)];
    alphaSigmaV = 0;

    %fprintf('j = %d\n    Building B ...\n',j);
    B = buildBMatGeneral(coordinates,elements,edges,element2edges,pU,pSigma,pUhat,pSigmaHat,qV,qTau,...
        bUV,bUDivTau,ASigmaTau,ASigmaGradV,alphaSigmaV);
    
    %% TEST NORM
    d21 = coordinates(elements(:,2),:)-coordinates(elements(:,1),:);
    d31 = coordinates(elements(:,3),:)-coordinates(elements(:,1),:);
    area2 = (d21(:,1).*d31(:,2)-d21(:,2).*d31(:,1));
    
    bV = [];
    bDivTau = [];
    %AgradV = [3*ones(nE(j),1) -ones(nE(j),1) -ones(nE(j),1) ones(nE(j),1)];
    %ATau = AgradV;
    AgradV = [];
    ATau = [];
    
    %AgradV = (1+R^2)*[ones(nE(j),1) zeros(nE(j),1) zeros(nE(j),1) ones(nE(j),1)];
    %AgradV = [1+0.5*area2 zeros(nE(j),1) zeros(nE(j),1) 1+0.5*area2];
    bV = sV;
    %bV = (1+0.5*area2).^(-1);
    
    ATau = [];
    bDivTau = sDivT;
    %ATau = (0+1/R^2)*[ones(nE(j),1) zeros(nE(j),1) zeros(nE(j),1) ones(nE(j),1)];
    %bDivTau = (1+0.5*area2);
    %bDivTau = [];
    
    

    %fprintf('    Building V ...\n');
    Vinv = buildVinvMatGeneral(coordinates,elements,qV,qTau,bV,AgradV,bDivTau,ATau);
    
%     %* opt testnorm
%     alpha = ones(nE(j),1);
%     beta = zeros(nE(j),2);
%     gamma = zeros(nE(j),1);
% 
%     A = [ones(nE(j),1) zeros(nE(j),1) ones(nE(j),1)];
%     Vinv = buildVinvMatQOPT(coordinates,elements,alpha,beta,gamma,A,qV,qTau);

    bVec = buildRHSLap(coordinates,elements,qV,qTau,f);



    %B(:,9*nE+nC(j)+nEd(j)-nB(j)+1:9*nE+nC(j)+nEd(j)) = [];
    %B(:,9*nE+nC(j)-nB(j)+1:9*nE+nC(j)) = [];

    %B(:,3*nE+nC(j)-nB(j)+1:3*nE+nC(j)) = [];

    jdx = [];

    if(pUhat>=1)
        %B(:,dimU+dimSigma+nC(j)-nB(j)+1:dimU+dimSigma+nC(j)) = [];
        jdx = [jdx;(dimU+dimSigma+nC(j)-nB(j)+1:dimU+dimSigma+nC(j))'];
    end
    if(pUhat>=2)
        %B(:,dimU+dimSigma+nC(j)+nEd(j)-nB(j)+1:dimU+dimSigma+nC(j)+nEd(j)) = [];
        jdx = [jdx;(dimU+dimSigma+nC(j)+nEd(j)-nB(j)+1:dimU+dimSigma+nC(j)+nEd(j))'];
    end
        if(pUhat>=3)
        %B(:,dimU+dimSigma+nC(j)+2*nEd(j)-nB(j)+1:dimU+dimSigma+nC(j)+2*nEd(j)) = [];
        jdx = [jdx;(dimU+dimSigma+nC(j)+2*nEd(j)-nB(j)+1:dimU+dimSigma+nC(j)+2*nEd(j))'];
    end
    if(pUhat==4)
        %B(:,dimU+dimSigma+nC(j)+2*nEd(j)-nB(j)+1:dimU+dimSigma+nC(j)+2*nEd(j)) = [];
        jdx = [jdx;(dimU+dimSigma+nC(j)+3*nEd(j)-nB(j)+1:dimU+dimSigma+nC(j)+3*nEd(j))'];
    end
    
    %**** mixed boundary conditions
    idxDir = find( abs(coordinates(:,1))<1e-14 | abs(coordinates(:,1)-R)<1e-14 ); 
    
    %idxDir = 
    
    mB = 0.5*(coordinates(boundary(:,1),:)+coordinates(boundary(:,2),:));
    idxNeu = find( abs(mB(:,2))<1e-14 | abs(mB(:,2)-1)<1e-14);
    %idxNeu=[];

    jdx = [dimU+dimSigma+idxDir; dimU+dimSigma+dimUhat+nEd(j)-nB(j)+idxNeu];
    

    b = B'*(Vinv*bVec);
    S = B'*(Vinv*B);

    dof = size(S,1);
    freeonodes = setdiff( (1:dof)',jdx);

    %fprintf('    Solve ...\n');
    x = zeros(dof,1);
    
    %*** Dirichlet boundary values
    
    %x(jdx) = computeL2projBOUC1(coordinates(nC(j)-nB(j)+1:end,:),boundary-nC(j)+nB(j),u0,pUhat);
    
    b = b-S*x;
    
    x(freeonodes) = S(freeonodes,freeonodes)\b(freeonodes);

    nEle(j) = nE(j);
    
    %*** DPG error estimator
    err(j) = sqrt( (bVec-B*x)'*Vinv*(bVec-B*x) );

    %*** L2 error of u
    errU(j) = sqrt(sum(computeErrL2(coordinates,elements,x(1:dimU),u,pU)));

    %*** L2 error of sigma
    sigmaH = [x(dimU+1:2:dimU+dimSigma) x(dimU+2:2:dimU+dimSigma)];
    tmpErr = computeErrL2(coordinates,elements,sigmaH,gradU,pSigma);
    errSigma(j) = sqrt( sum( sum(tmpErr,2) ) );

    %*** Functions
    xU = x(1:dimU);
    xSigma = [x(dimU+1:2:dimU+dimSigma) x(dimU+2:2:dimU+dimSigma)];
    
    %*** as before, but now we compute the error quantity from the paper
    est = (bVec-B*x).*(Vinv*(bVec-B*x));
    % H^1 estimator
    est1 = est(1:dimV);
    est1 = sum( reshape(est1,(qV+1)*(qV+2)/2,nE(j)),1)';
    % H^alpha/2 estimator
    est2 = est(dimV+1:end);
    est2 = sum( reshape(est2,(qTau+1)*(qTau+2),nE(j)),1)';
    
    % overall volume-elementwise estimator:
    estVol = est1 + est2;
    
    % mark elements
    markedE = markElements(theta,estVol);
    if(theta==1)
        markedE = (1:nE(j))';
    end
    
    if(nE(j)>=nEmax)
        break;
    end    
end


==> data/runScalingExamplesAnisotropicMixedBC.m <==
%% Run Examples with different scalings and produce tables/pictures
clear

% Define diameters
d = [10;100;1000];
%d = 100;

% Define scalings 
sV = ones(length(d),1);% scaling of ||v||^2
sDivT = ones(length(d),1);% scaling of ||divTau||^2

sVwith = d.^(-2);
sDivTwith = d.^2;

% other parameters
theta = 1; % uniform/adaptive refinements
nEmax = 100000;

%% First problem: -Delta u = f, i.e. cUV = 0
cUV = 0; 
for j=1:length(d)
    % without scaling: 
    fileNAME = sprintf('resultDiffusionAnisotropicMixedBC_NoScaling_%d.csv',j);
    [nE,dofDPG,err,errU,errSigma] = ExampleScalingAnisotropicMixedBC(cUV,d(j),sV(j),sDivT(j),nEmax,theta);
    data2csv(fileNAME,'nE',nE,'dofDPG',dofDPG,'err',err,'errU',errU,'errSigma',errSigma,'d',d(j)*ones(length(nE),1));
    %save(sprintf('resultDiffusion_NoScaling_%d',j))
    
    % with scaling:
    fileNAME = sprintf('resultDiffusionAnisotropicMixedBC_Scaling_%d.csv',j);
    [nE,dofDPG,err,errU,errSigma] = ExampleScalingAnisotropicMixedBC(cUV,d(j),sVwith(j),sDivTwith(j),nEmax,theta);
    data2csv(fileNAME,'nE',nE,'dofDPG',dofDPG,'err',err,'errU',errU,'errSigma',errSigma,'d',d(j)*ones(length(nE),1));
    %save(sprintf('resultDiffusion_Scaling_%d',j))
end
